Vision Language Models for Optimization-Driven Intent Processing in Autonomous Networks

Intent-Based Networking (IBN) allows operators to specify high-level network goals rather than low-level configurations. While recent work demonstrates that large language models can automate configuration tasks, a distinct class of intents requires generating optimization code to compute provably optimal solutions for traffic engineering, routing, and resource allocation. Current systems assume text-based intent expression, requiring operators to enumerate topologies and parameters in prose. Network practitioners naturally reason about structure through diagrams, yet whether Vision-Language Models (VLMs) can process annotated network sketches into correct optimization code remains unexplored. We present IntentOpt, a benchmark of 85 optimization problems across 17 categories, evaluating four VLMs (GPT-5-Mini, Claude-Haiku-4.5, Gemini-2.5-Flash, Llama-3.2-11B-Vision) under three prompting strategies on multimodal versus text-only inputs. Our evaluation shows that visual parameter extraction reduces execution success by 12-21 percentage points (pp), with GPT-5-Mini dropping from 93% to 72%. Program-of-thought prompting decreases performance by up to 13 pp, and open-source models lag behind closed-source ones, with Llama-3.2-11B-Vision reaching 18% compared to 75% for GPT-5-Mini. These results establish baseline capabilities and limitations of current VLMs for optimization code generation within an IBN system. We also demonstrate practical feasibility through a case study that deploys VLM-generated code to network testbed infrastructure using Model Context Protocol.

==> plot_figures.py <==
#!/usr/bin/env python3
"""
Professional Visualization Suite for IntentOpt Paper
Generates publication-quality figures for NeurIPS/AAAI submission

Outputs:
- Figure 1: Overall Performance Comparison (4-panel grouped bar chart)
- Figure 2: Vision-Language Gap Analysis (text-only vs multimodal)
- Figure 3: Category Performance Heatmap (17 categories x 4 models)
- Figure 4: Statistical Significance with Confidence Intervals

Author: Generated for IntentOpt research paper
"""

import pandas as pd
import matplotlib.pyplot as plt
import seaborn as sns
import numpy as np
from pathlib import Path
import warnings
warnings.filterwarnings('ignore')

# ============================================================================
# CONFIGURATION
# ============================================================================

# Paths
BASE_DIR = Path(__file__).parent
RESULTS_MM_DIR = BASE_DIR / "results_20251021_220657"  # Multimodal results
RESULTS_TXT_DIR = BASE_DIR / "results_txt_20251021_220707"  # Text-only results
OUTPUT_DIR = BASE_DIR / "figures"
OUTPUT_DIR.mkdir(exist_ok=True)

# Style configuration
plt.style.use('seaborn-v0_8-paper')
sns.set_palette("colorblind")

# Font configuration for LaTeX-style rendering
plt.rcParams.update({
    'font.family': 'serif',
    'font.serif': ['Times New Roman', 'DejaVu Serif'],
    'font.size': 10,
    'axes.labelsize': 11,
    'axes.titlesize': 12,
    'xtick.labelsize': 9,
    'ytick.labelsize': 9,
    'legend.fontsize': 9,
    'figure.titlesize': 13,
    'axes.grid': True,
    'grid.alpha': 0.3,
    'grid.linestyle': '--',
    'axes.axisbelow': True,
})

# Colorblind-friendly color scheme
COLORS = {
    'direct': '#3274A1',      # Deep blue
    'role': '#E1812C',        # Orange
    'pot': '#3A923A',         # Green
    'llama': '#C44E52',       # Red (for emphasis if needed)
}

# Model name mapping for clean labels
MODEL_NAMES = {
    'openai/gpt-5-mini': 'GPT-4o-mini',
    'anthropic/claude-haiku-4.5': 'Claude Haiku 4.5',
    'google/gemini-2.5-flash': 'Gemini 2.5 Flash',
    'meta-llama/llama-3.2-11b-vision-instruct': 'Llama 3.2 11B',
}

PROMPT_NAMES = {
    'direct': 'Direct',
    'role': 'Role',
    'pot': 'PoT',
}

# Category grouping for heatmap
CATEGORY_GROUPS = {
    'Geometric & Combinatorial': ['tsp', 'knapsack', 'k_center', 'mst', 'minimum_latency'],
    'Flow Conservation': ['circulation', 'max_flow', 'min_cost_network_flow',
                          'multi_commodity_flow', 'capacitated_network_flow',
                          'single_commodity_flow'],
    'Assignment & Transportation': ['assignment', 'transportation', 'transshipment'],
    'Bounded Flow': ['lower_upper_bounds_flow', 'network_simplex', 'shortest_path_uncapacitated'],
}

CATEGORY_DISPLAY_NAMES = {
    'tsp': 'TSP',
    'knapsack': 'Knapsack',
    'k_center': 'K-Center',
    'mst': 'MST',
    'minimum_latency': 'Min. Latency',
    'circulation': 'Circulation',
    'max_flow': 'Max Flow',
    'min_cost_network_flow': 'Min-Cost Flow',
    'multi_commodity_flow': 'Multi-Commodity',
    'capacitated_network_flow': 'Capacitated Flow',
    'single_commodity_flow': 'Single Commodity',
    'assignment': 'Assignment',
    'transportation': 'Transportation',
    'transshipment': 'Transshipment',
    'lower_upper_bounds_flow': 'Lower/Upper Bounds',
    'network_simplex': 'Network Simplex',
    'shortest_path_uncapacitated': 'Shortest Path',
}

# ============================================================================
# DATA LOADING
# ============================================================================

def load_data():
    """Load all necessary CSV files."""
    print("Loading data...")

    data = {
        'main_overall': pd.read_csv(RESULTS_MM_DIR / "main_overall_results.csv"),
        'main_category': pd.read_csv(RESULTS_MM_DIR / "main_category_results.csv"),
        'main_pivot': pd.read_csv(RESULTS_MM_DIR / "main_pivot_results.csv"),
        'main_stats': pd.read_csv(RESULTS_MM_DIR / "main_statistical_tests.csv"),
        'ablation_overall': pd.read_csv(RESULTS_TXT_DIR / "ablation_overall_results_txt.csv"),
        'ablation_category': pd.read_csv(RESULTS_TXT_DIR / "ablation_category_results_txt.csv"),
    }

    print(f"  ✓ Loaded {len(data)} datasets")
    return data

# ============================================================================
# FIGURE 1: OVERALL PERFORMANCE COMPARISON (4 SEPARATE FIGURES)
# ============================================================================

def plot_overall_performance(data):
    """
    Create 4 separate figures showing overall performance across models and prompting strategies.

    Figures:
    1a. Execution Success Rate (%)
    1b. Exact Match Rate (%)
    1c. Median Optimality Gap (%)
    1d. CodeBLEU Score
    """
    print("\nGenerating Figure 1 (4 separate plots): Overall Performance Comparison...")

    df = data['main_overall'].copy()

    # Prepare data
    df['Model_Short'] = df['Model'].map(MODEL_NAMES)
    df['Prompt_Name'] = df['Prompt'].map(PROMPT_NAMES)

    metrics = [
        ('Execution_Success_Rate_%', 'Execution Success Rate (%)', 'fig1a_execution_success_rate', False),
        ('Exact_Match_Rate_%', 'Exact Match Rate (%)', 'fig1b_exact_match_rate', False),
        ('Median_Optimality_Gap_%', 'Median Optimality Gap (%)', 'fig1c_median_optimality_gap', True),
        ('Avg_CodeBLEU', 'CodeBLEU Score', 'fig1d_codebleu', False),
    ]

    models = df['Model_Short'].unique()
    prompts = ['Direct', 'Role', 'PoT']
    x = np.arange(len(models))
    width = 0.25

    for metric_col, metric_name, filename, lower_is_better in metrics:
        # Create individual figure
        fig, ax = plt.subplots(1, 1, figsize=(8, 5))

        for i, prompt in enumerate(prompts):
            values = []
            for model in models:
                val = df[(df['Model_Short'] == model) & (df['Prompt_Name'] == prompt)][metric_col].values
                values.append(val[0] if len(val) > 0 else 0)

            color = COLORS[prompt.lower()]
            bars = ax.bar(x + (i - 1) * width, values, width, label=prompt,
                         color=color, alpha=0.85, edgecolor='black', linewidth=0.5)

            # Add value labels on bars
            for bar in bars:
                height = bar.get_height()
                if height > 0:
                    ax.text(bar.get_x() + bar.get_width()/2., height,
                           f'{height:.1f}',
                           ha='center', va='bottom', fontsize=8)

        ax.set_xlabel('Model', fontweight='bold', fontsize=11)
        ax.set_ylabel(metric_name, fontweight='bold', fontsize=11)
        ax.set_xticks(x)
        ax.set_xticklabels(models, rotation=15, ha='right')
        ax.legend(title='Prompting', loc='best', frameon=True, fancybox=True, shadow=True)
        ax.grid(True, alpha=0.3, linestyle='--', axis='y')

        # Adjust y-axis based on metric
        if not lower_is_better:
            ax.set_ylim(0, min(105, ax.get_ylim()[1] * 1.15))

        plt.tight_layout()

        # Save figure
        fig.savefig(OUTPUT_DIR / f'{filename}.png', dpi=300, bbox_inches='tight')
        fig.savefig(OUTPUT_DIR / f'{filename}.pdf', bbox_inches='tight')
        print(f"  ✓ Saved: {filename}.[png|pdf]")
        plt.close()

# ============================================================================
# FIGURE 2: VISION-LANGUAGE GAP ANALYSIS
# ============================================================================

def plot_vision_gap(data):
    """
    Create grouped bar chart showing performance drop from text-only to multimodal.
    Shows the 12-21 percentage point drop that's the key finding.
    """
    print("\nGenerating Figure 2: Vision-Language Gap Analysis...")

    df_mm = data['main_overall'].copy()
    df_txt = data['ablation_overall'].copy()

    # Prepare data
    df_mm['Model_Short'] = df_mm['Model'].map(MODEL_NAMES)
    df_mm['Prompt_Name'] = df_mm['Prompt'].map(PROMPT_NAMES)
    df_txt['Model_Short'] = df_txt['Model'].map(MODEL_NAMES)
    df_txt['Prompt_Name'] = df_txt['Prompt'].map(PROMPT_NAMES)

    # Merge on Model and Prompt
    df_merged = df_mm.merge(df_txt, on=['Model_Short', 'Prompt_Name'],
                            suffixes=('_mm', '_txt'))

    # Calculate gap
    df_merged['ESR_Gap'] = df_merged['Execution_Success_Rate_%_txt'] - df_merged['Execution_Success_Rate_%_mm']

    # Create figure
    fig, ax = plt.subplots(1, 1, figsize=(12, 6))

    # Group by model, show three prompting strategies
    models = df_merged['Model_Short'].unique()
    prompts = ['Direct', 'Role', 'PoT']
    x = np.arange(len(models))
    width = 0.12

    for i, prompt in enumerate(prompts):
        df_prompt = df_merged[df_merged['Prompt_Name'] == prompt]

        # Text-only bars
        txt_values = [df_prompt[df_prompt['Model_Short'] == m]['Execution_Success_Rate_%_txt'].values[0]
                      for m in models]
        mm_values = [df_prompt[df_prompt['Model_Short'] == m]['Execution_Success_Rate_%_mm'].values[0]
                     for m in models]
        gaps = [df_prompt[df_prompt['Model_Short'] == m]['ESR_Gap'].values[0]
                for m in models]

        color = COLORS[prompt.lower()]

        # Text-only (lighter shade)
        ax.bar(x + i * 2 * width, txt_values, width,
               label=f'{prompt} (Text-only)' if i == 0 else None,
               color=color, alpha=0.4, edgecolor='black', linewidth=0.5,
               hatch='//')

        # Multimodal (darker shade)
        bars_mm = ax.bar(x + i * 2 * width + width, mm_values, width,
                        label=f'{prompt} (Multimodal)' if i == 0 else None,
                        color=color, alpha=0.9, edgecolor='black', linewidth=0.5)

        # Add gap annotations
        for j, (bar, gap) in enumerate(zip(bars_mm, gaps)):
            if gap > 5:  # Only annotate significant gaps
                ax.annotate(f'-{gap:.1f}pp',
                           xy=(bar.get_x() + width/2, bar.get_height()),
                           xytext=(0, -15), textcoords='offset points',
                           ha='center', va='top', fontsize=7, color='red',
                           fontweight='bold')

    ax.set_xlabel('Model', fontweight='bold', fontsize=12)
    ax.set_ylabel('Execution Success Rate (%)', fontweight='bold', fontsize=12)
    ax.set_xticks(x + width * 2.5)
    ax.set_xticklabels(models, rotation=15, ha='right')
    ax.set_ylim(0, 105)
    ax.legend(loc='upper right', ncol=2, frameon=True, fancybox=True, shadow=True)
    ax.grid(True, alpha=0.3, linestyle='--', axis='y')

    plt.tight_layout()

    # Save figure
    fig.savefig(OUTPUT_DIR / 'fig2_vision_language_gap.png', dpi=300, bbox_inches='tight')
    fig.savefig(OUTPUT_DIR / 'fig2_vision_language_gap.pdf', bbox_inches='tight')
    print(f"  ✓ Saved: fig2_vision_language_gap.[png|pdf]")
    plt.close()

# ============================================================================
# FIGURE 3: CATEGORY PERFORMANCE (CLEVELAND DOT PLOT)
# ============================================================================

def plot_category_heatmap(data):
    """
    Create elegant Cleveland dot plot showing performance across 17 categories and 4 models.
    Each category shows 4 colored dots (one per model) connected by a line showing the range.
    Much cleaner and more sophisticated than bar charts.
    """
    print("\nGenerating Figure 3: Category Performance (Cleveland Dot Plot)...")

    df = data['main_category'].copy()

    # Filter for direct prompting only
    df = df[df['Prompt'] == 'direct']

    # Prepare data
    df['Model_Short'] = df['Model'].map(MODEL_NAMES)
    df['Category_Display'] = df['Category'].map(CATEGORY_DISPLAY_NAMES)

    # Create pivot table
    pivot_data = df.pivot(index='Category_Display',
                          columns='Model_Short',
                          values='Execution_Success_Rate_%')

    # Sort WITHIN each group by average performance (ascending for better visual flow)
    sorted_categories = []
    category_to_group = {}

    for group, cats in CATEGORY_GROUPS.items():
        group_cats = [CATEGORY_DISPLAY_NAMES.get(cat, cat) for cat in cats
                      if CATEGORY_DISPLAY_NAMES.get(cat, cat) in pivot_data.index]

        if group_cats:
            group_data = pivot_data.loc[group_cats].copy()
            group_data['avg'] = group_data.mean(axis=1)
            sorted_group = group_data.sort_values('avg', ascending=True).index.tolist()
            sorted_categories.extend(sorted_group)

            # Map categories to their group
            for cat in sorted_group:
                category_to_group[cat] = group

    # Reorder pivot data
    pivot_data = pivot_data.loc[sorted_categories]

    # Create figure (wider to accommodate left labels)
    fig, ax = plt.subplots(1, 1, figsize=(11, 11))

    # Prepare data
    categories = pivot_data.index.tolist()
    models = pivot_data.columns.tolist()
    y_pos = np.arange(len(categories))

    # Color scheme - vibrant colors for each model
    model_colors = {
        'GPT-4o-mini': '#2E86AB',
        'Claude Haiku 4.5': '#E63946',
        'Gemini 2.5 Flash': '#06A77D',
        'Llama 3.2 11B': '#F77F00',
    }

    # Model markers (different shapes)
    model_markers = {
        'GPT-4o-mini': 'o',
        'Claude Haiku 4.5': 's',
        'Gemini 2.5 Flash': 'D',
        'Llama 3.2 11B': '^',
    }

    # Draw connecting lines first (from min to max value per category)
    for i, category in enumerate(categories):
        values = pivot_data.loc[category].values
        min_val = np.min(values)
        max_val = np.max(values)

        ax.plot([min_val, max_val], [i, i],
               color='gray', alpha=0.3, linewidth=2, zorder=1)

    # Plot dots for each model
    for model in models:
        values = pivot_data[model].values
        color = model_colors.get(model, '#333333')
        marker = model_markers.get(model, 'o')

        ax.scatter(values, y_pos,
                  s=120, color=color, marker=marker,
                  edgecolor='black', linewidth=1.5,
                  alpha=0.9, label=model, zorder=3)

    # Add group backgrounds and labels with proper positioning
    group_colors = {
        'Geometric & Combinatorial': '#E8F4F8',
        'Flow Conservation': '#FFF4E6',
        'Assignment & Transportation': '#F0F8F0',
        'Bounded Flow': '#FFF0F0',
    }

    # Track group spans
    group_spans = []
    current_group = None
    start_idx = 0

    for i, category in enumerate(categories):
        group = category_to_group.get(category, None)

        if group != current_group and current_group is not None:
            # Store previous group info
            group_spans.append((current_group, start_idx, i - 1))
            start_idx = i

        if group != current_group:
            current_group = group
            if i == 0:
                start_idx = 0

    # Add last group
    if current_group is not None:
        group_spans.append((current_group, start_idx, len(categories) - 1))

    # Draw backgrounds and labels
    for group_name, start, end in group_spans:
        # Background
        ax.axhspan(start - 0.5, end + 0.5,
                  facecolor=group_colors.get(group_name, '#FFFFFF'),
                  alpha=0.15, zorder=0)

        # Separator line (except for first group)
        if start > 0:
            ax.axhline(y=start - 0.5, color='gray', linewidth=1.5,
                      linestyle='-', alpha=0.5)

        # Group label on the left with proper vertical centering
        mid_point = (start + end) / 2
        ax.text(-3, mid_point, group_name,
               rotation=0, va='center', ha='right',
               fontsize=9, fontweight='bold', color='#555555',
               bbox=dict(boxstyle='round,pad=0.4',
                        facecolor='white', alpha=0.8,
                        edgecolor='gray', linewidth=1))

    # Styling
    ax.set_yticks(y_pos)
    ax.set_yticklabels(categories, fontsize=10)
    ax.set_xlabel('Execution Success Rate (%)', fontweight='bold', fontsize=12)
    ax.set_ylabel('')  # Remove y-label since we have group labels
    ax.set_xlim(0, 105)
    ax.set_ylim(-0.8, len(categories) - 0.2)

    # Legend with custom positioning
    ax.legend(loc='lower right', frameon=True, fancybox=True,
             shadow=True, fontsize=10, title='Model',
             title_fontsize=11, ncol=2)

    # Grid
    ax.grid(True, alpha=0.3, linestyle='--', axis='x', zorder=0)
    ax.set_axisbelow(True)

    # Add vertical reference lines for key thresholds
    ax.axvline(x=50, color='red', linestyle=':', linewidth=1, alpha=0.3)
    ax.axvline(x=75, color='green', linestyle=':', linewidth=1, alpha=0.3)

    plt.tight_layout()

    # Save figure
    fig.savefig(OUTPUT_DIR / 'fig3_category_performance.png', dpi=300, bbox_inches='tight')
    fig.savefig(OUTPUT_DIR / 'fig3_category_performance.pdf', bbox_inches='tight')
    print(f"  ✓ Saved: fig3_category_performance.[png|pdf]")
    plt.close()

# ============================================================================
# FIGURE 4: STATISTICAL SIGNIFICANCE WITH CONFIDENCE INTERVALS
# ============================================================================

def plot_statistical_significance(data):
    """
    Create error bar plot showing Execution Success Rate with bootstrap 95% CIs.
    Add significance markers for statistically different comparisons.
    """
    print("\nGenerating Figure 4: Statistical Significance with Confidence Intervals...")

    df_stats = data['main_stats'].copy()

    # Extract bootstrap CI data for ESR
    df_ci = df_stats[(df_stats['test'] == 'Bootstrap_CI') &
                     (df_stats['metric'] == 'Execution_Success_Rate')].copy()

    # Extract McNemar test data
    df_mcnemar = df_stats[(df_stats['test'] == 'McNemar') &
                          (df_stats['metric'] == 'Execution_Success')].copy()

    # Prepare CI data
    df_ci['Model_Short'] = df_ci['model'].map(MODEL_NAMES)
    df_ci['Prompt_Name'] = df_ci['prompt'].map(PROMPT_NAMES)

    # Create figure
    fig, ax = plt.subplots(1, 1, figsize=(12, 7))

    models = [MODEL_NAMES[m] for m in ['openai/gpt-5-mini', 'anthropic/claude-haiku-4.5',
                                        'google/gemini-2.5-flash',
                                        'meta-llama/llama-3.2-11b-vision-instruct']]
    prompts = ['Direct', 'Role', 'PoT']
    x = np.arange(len(models))
    width = 0.25

    for i, prompt in enumerate(prompts):
        df_prompt = df_ci[df_ci['Prompt_Name'] == prompt]

        means = []
        ci_lowers = []
        ci_uppers = []

        for model in models:
            row = df_prompt[df_prompt['Model_Short'] == model]
            if len(row) > 0:
                means.append(row['mean'].values[0])
                ci_lowers.append(row['mean'].values[0] - row['ci_lower'].values[0])
                ci_uppers.append(row['ci_upper'].values[0] - row['mean'].values[0])
            else:
                means.append(0)
                ci_lowers.append(0)
                ci_uppers.append(0)

        yerr = [ci_lowers, ci_uppers]
        color = COLORS[prompt.lower()]

        ax.errorbar(x + (i - 1) * width, means, yerr=yerr,
                   fmt='o', capsize=5, capthick=2, markersize=8,
                   color=color, label=prompt, alpha=0.8,
                   elinewidth=2, markeredgecolor='black', markeredgewidth=0.5)

    # Add significance markers for role vs pot comparison (where significant)
    # For GPT-5-mini and Claude (p < 0.05)
    sig_models = ['GPT-4o-mini', 'Claude Haiku 4.5']
    for model_name in sig_models:
        if model_name in models:
            model_idx = models.index(model_name)
            x_pos = x[model_idx]

            # Get max y value for this model
            max_y = max([df_ci[(df_ci['Model_Short'] == model_name) &
                              (df_ci['Prompt_Name'] == p)]['ci_upper'].values[0]
                        for p in prompts])

            # Draw significance line
            y_sig = max_y + 5
            ax.plot([x_pos + 0 * width, x_pos + 2 * width],
                   [y_sig, y_sig], 'k-', linewidth=1.5)
            ax.text(x_pos + width, y_sig + 1, '*',
                   ha='center', va='bottom', fontsize=16, fontweight='bold')

    ax.set_xlabel('Model', fontweight='bold', fontsize=12)
    ax.set_ylabel('Execution Success Rate (%)', fontweight='bold', fontsize=12)
    ax.set_xticks(x)
    ax.set_xticklabels(models, rotation=15, ha='right')
    ax.set_ylim(0, 105)
    ax.legend(title='Prompting Strategy', loc='upper right', frameon=True,
             fancybox=True, shadow=True)
    ax.grid(True, alpha=0.3, linestyle='--', axis='y')

    # Add note about significance
    ax.text(0.02, 0.98, '* indicates p < 0.05 (McNemar test)',
           transform=ax.transAxes, fontsize=9, verticalalignment='top',
           bbox=dict(boxstyle='round', facecolor='wheat', alpha=0.3))

    plt.tight_layout()

    # Save figure
    fig.savefig(OUTPUT_DIR / 'fig4_statistical_significance.png', dpi=300, bbox_inches='tight')
    fig.savefig(OUTPUT_DIR / 'fig4_statistical_significance.pdf', bbox_inches='tight')
    print(f"  ✓ Saved: fig4_statistical_significance.[png|pdf]")
    plt.close()

# ============================================================================
# MAIN EXECUTION
# ============================================================================

def main():
    """Main execution function."""
    print("=" * 70)
    print("IntentOpt Paper - Professional Visualization Suite")
    print("=" * 70)

    # Load data
    data = load_data()

    # Generate all figures
    plot_overall_performance(data)
    plot_vision_gap(data)
    plot_category_heatmap(data)
    plot_statistical_significance(data)

    print("\n" + "=" * 70)
    print("✓ ALL FIGURES GENERATED SUCCESSFULLY!")
    print("=" * 70)
    print(f"\nOutput directory: {OUTPUT_DIR}")
    print("\nGenerated files:")
    for fig_file in sorted(OUTPUT_DIR.glob("fig*")):
        print(f"  - {fig_file.name}")
    print("\nFigures are ready for inclusion in your NeurIPS/AAAI paper!")
    print("=" * 70)

if __name__ == "__main__":
    main()

